Maximizing five-cycles in $K_r$-free graphs

The Erd\H{o}s Pentagon problem asks to find an $n$-vertex triangle-free graph that is maximizing the number of $5$-cycles. The problem was solved using flag algebras by Grzesik and independently by Hatami, Hladk\'{y}, Kr\'{a}l', Norin, and Razborov. Recently, Palmer suggested the general problem of maximizing the number of $5$-cycles in $K_{k+1}$-free graphs. Using flag algebras, we show that every $K_{k+1}$-free graph of order $n$ contains at most \[\frac{1}{10k^4}(k^4 - 5k^3 + 10k^2 - 10k + 4)n^5 + o(n^5)\] copies of $C_5$ for any $k \geq 3$, with the Tur\'an graph begin the extremal graph for large enough $n$.

==> anc/Claim2.1,k=3.sage <==
# SageMath code for Claim 2.1 when k=3

# This code calculates the coefficients cFi for the case of k = 3 in Claim 2.1.
# In \mathcal{F}_5: F20, F24, F30, F32, and F33 all contain a K4. 
# Here we have removed those graphs and re-indexed the remaining graphs.

cFi = [0]*29

#Counting the number of C5s in each graph.

constants = [0]*29
constants[24] = 1
constants[25] = 1
constants[26] = 1
constants[27] = 2
constants[28] = 4


#  Pi(K) first init with 0

P1k = [0]*34
P2k = [0]*34
P3k = [0]*34
P4k = [0]*34
P6k = [0]*34

P1k[0] = 40
P1k[1] = 4
P1k[3] =  -2
P1k[4] = -8
P1k[18] = 1
P1k[19] = 1

P2k[18] = 3
P2k[27] = -1
P2k[28] = -2

P3k[4] = 6
P3k[11] = 1
P3k[17] = -1
P3k[19] = -6
P3k[28] = 2

P4k[19] = 6
P4k[26] = -1
P4k[28] = -4 

P6k[11] = 1
P6k[23] = 2
P6k[22] = -1
P6k[27] = -2
P6k[17] = 1
P6k[19] = 6
P6k[28] = -4

#The scaling coefficients for k = 3

p1k = 1/27
p2k = 13/27
p3k = 8/27
p4k = 2/9
p6k = 17/54

# This calculates cFi
for i in [0..28]:
	cFi[i] = p1k*P1k[i] + p2k*P2k[i] + p3k*P3k[i] + p4k*P4k[i] + p6k*P6k[i] + constants[i]

# This prints the value of cFi along with the (possibly) re-indexed graph.
for i in [0..28]:
	print ('coefficient of F',i,'=',cFi[i])


==> anc/Claim2.1.sage <==
# Sage code for Claim 2.1
# in https://arxiv.org/abs/2007.03064
#
# First the code calculates C_i(k) from P_i(k), p_i(k)
# and then it tests that C_0(k) is the largest
#

var('k')

# Vector containing coefficients for each graph in F_5
cFi = [0]*34

# Z(K)
Zk = [(k*k*k*k-10*k*k*k+35*k*k-50*k+24)/k^4]*34
Zk[33] = (-10*k*k*k+35*k*k-50*k+24)/k^4

# P_i(K) first init with 0
P1k = [0]*34
P2k = [0]*34
P3k = [0]*34
P4k = [0]*34
P5k = [0]*34

# P_1(K)
P1k[0] = 10*k^2 - 20*k + 10
P1k[1] = k^2 -2*k +1
P1k[3] =  -k + 1
P1k[4] = -4*k + 4
P1k[18] = 1
P1k[19] = 1

# P_2(K)
P2k[18] = 3*k^2 - 12*k + 12
P2k[29] = k^2 - 6*k + 8
P2k[31] = -4*k+10
P2k[32] = 3

# P_3(K)
P3k[4] = 6*k^2 - 24*k + 24
P3k[11] = k^2 - 4*k + 4
P3k[17] = -k+2
P3k[19] = -6*k+12
P3k[31] = 2
P3k[32] = 3

# P_4(K)
P4k[19] =  6
P4k[28] = -1
P4k[30] =  2
P4k[31] = -4 

# P_5(K)
P5k[19] =  6*k^2-36*k+54
P5k[30] =  2*k^2-20*k+42
P5k[31] =  4*k^2 - 24*k + 36
P5k[32] =  -24*k + 84
P5k[33] =  120

## Scaling functions z(k) and p_i(k)
zk = 6*(5*k^3 - 20*k^2 + 30*k - 16)/(5*k^3 - 35*k^2 + 75*k - 48)
p1k = 3*(k^5 - 8*k^4 + 22*k^3 - 24*k^2 + 8*k)/ \
      (5*k^7 - 35*k^6 + 75*k^5 - 48*k^4)
p2k = (10*k^5 - 60*k^4 + 109*k^3 - 76*k^2 + 18*k)/ \
      (5*k^7 - 35*k^6 + 75*k^5 - 48*k^4)
p3k = (5*k^5 - 28*k^4 + 45*k^3 - 28*k^2 + 6*k)/ \
      (5*k^7 - 35*k^6 + 75*k^5 - 48*k^4)
p4k = (1/4)*(5*k^7 - 30*k^6 + 53*k^5 - 52*k^4 + 94*k^3 - 96*k^2 + 24*k)/ \
      (5*k^7 - 35*k^6 + 75*k^5 - 48*k^4)
p5k = (1/4)*(15*k^5 - 60*k^4 + 78*k^3 - 40*k^2 + 8*k)/ \
      (5*k^7 - 35*k^6 + 75*k^5 - 48*k^4)

# Number of C_5s  in each of the 34 graphs. 
five_cycles = [0]*26+[1,1,1,2,2,4,6,12]

def test_positive_for_small_k(x):
    for r in [4..1000]:
        if x.substitute(k=r) <= 0:
            print ("ERROR:",x,"is not positive for k=",r)
            return

# Denominator for all cFi in the result
den = 5*k^7 - 35*k^6 + 75*k^5 - 48*k^4

# Test if denominator is positive for small k
test_positive_for_small_k(den)

for i in [0..33]:
	cFi[i] = expand(factor( (zk*(Zk[i]) + p1k*P1k[i] + p2k*P2k[i] +\
      p3k*P3k[i] + p4k*P4k[i] + p5k*P5k[i] + five_cycles[i] )*den ))

# This is the polynomial for each of the tight graphs (when multiplied
# by den)
# It is the coefficient at c_{F_0} = cFi[0]
opt_pol = cFi[0]
#opt_pol = 60*k^7 - 720*k^6 + 3600*k^5 - 9876*k^4 + 16320*k^3 \
#          - 16440*k^2 + 9360*k - 2304

# Printing of all coefficients c_{F_i}
print("Printing the resulting coefficients")
for i in [0..33]:
	print ("cF{}= {} / {}".format(i,cFi[i],den))

# Test that  cFi[0] == optimum value
optimum = -60/k + 120/k^2 - 120/k^3 + 48/k^4 + 12

########### Start of Claim 2.1
# Calculating the differences C_1 - C_i for i=2,..,10.
# We do it by checking c_{F_0} - c_{F_i} for all i
#
cF0_cFi=[0]*34
for i in [0..33]:
	cF0_cFi[i] = expand(cFi[i]- opt_pol)

# Showing that c_F0 is largest by displaying the difference.
# The leading coefficient at k^7 is negative
# and tests for small values of k by evaluation

def test_not_positive_for_small_k(x):
    for r in [4..1000]:
        if x.substitute(k=r) > 0:
            print ("ERROR:",x,"is positive for k=",r)
            return
print()
print("Showing that c_F0 is largest")
print(" - see difference is 0 or leading coefficient negative")
for i in [0..33]:
    print ("numerator(c_F0 - c_F{})=".format(i),cF0_cFi[i])
    test_not_positive_for_small_k(cF0_cFi[i])


print("all done")


==> anc/Claim3.10.sage <==
# Sage code for Claim 3.10
# in https://arxiv.org/abs/2007.03064


var('k,e')

# this is the size of the sets.
# We start by using epsilon*(k-1) for easier counting.

x = (1 + e*(k-1))/k
y = (1 - e)/k

# These count the number of five cycles.
# The first is the one we use.
# The second is a sanity check.
def fivecyclecount(x,y):

    # here we count by picking one vertex in x,
    # then counting the number of possible five cycles.
    
    neighbors_in_same_sets = \
    x*(k-1)*(y^2/2)*(y^2*(k-2)*(k-3) + x*(k-2)*y*2)
    
    neighbors_in_diff_sets = \
    x*( (y*(k-1))*((k-2)*y) )/2*( (k-3)*(k-3)*y^2
    + (k-2)*y^2 + x*(k-3)*y)
    
    # This is counting the number of five-cycles not in X_1.
    # Note that it is equal to the sanity check but with k-1.
    
    nobadset_twosame = (y^3*(k-1)*(k-2)/2)*(y^2*(k-2)*(k-3))
    nobadset_nosame =  \
    (y^3*(k-1)*(k-2)*(k-3)/2)*( (k-3)*(k-3)*y^2
    + (k-2)*y^2)
    
    return 120*(neighbors_in_diff_sets + \
    neighbors_in_same_sets) + \
    24*(nobadset_twosame + nobadset_nosame)

def sanity(y):
    nobadset_twosame = (y^3*k*(k-1)/2)*(y^2*(k-1)*(k-2))
    nobadset_nosame = \
    (y^3*k*(k-1)*(k-2)/2)*( (k-2)*(k-2)*y^2 + (k-1)*y^2)
    return 24*(nobadset_twosame + nobadset_nosame)
    
f = fivecyclecount(x,y)

# to check our count is correct,
# notice that the non-epsilon terms equal OPT.
view(f.collect(e))
view(expand(sanity(1/k)))



==> anc/Claim4.5.sage <==
# Sage code for claim 4.5 - showing there are no type 2 vertices
# in https://arxiv.org/abs/2007.03064

var('k')


#This function counts the number of five cycles using equations (15) - (18) 

def fivecyclecount(k):
	onebadset_twobadvertices = 2*( 1/(2*k^10) )*( (k-1)*(k-2)/k^2 ) 
	twobadset_twobadvertices = (1/k^10 + 2/k^6)*( (k-2)^2/k^2 + (k-1)/k^2 )
	nobadset_twosame = ( (k-2)/(2*k^2) )*( (k-1)*(k-2)/k^2 )
	nobadset_nosame = ( (k-2)*(k-3)/(2*k^2) )*( (k-2)^2/k^2 + (k-1)/k^2 )
	with_X0 = 2/k^4
	return 24*(onebadset_twobadvertices + twobadset_twobadvertices + nobadset_twosame + nobadset_nosame + with_X0)


# This gives the sum of equations (15) - (18) factored in a nice way. 

expanded_first_check = expand(fivecyclecount(k))
print('five cycles containing a type 2 vertex:\n',expanded_first_check)


# actual upper bound once we account for the vertices in X_0
def bad_ub(k):
	return  fivecyclecount(k)

# The average "density" of five cycles containing a particular vertex
def good_ub(k):
	return -60/k + 120/k^2 - 120/k^3 + 48/k^4 + 12 - 1/k^10

# The difference between the average and the count for type 2. This should be positive. 
def epsilon(k):
	return good_ub(k) - bad_ub(k)

print('difference:',factor(epsilon(k)))

# This verifies that for small values of k, count(r) greater than 1/k^5 
def count_check(a,b):
	for i in [a..b]:
		if epsilon(i) < 1/(i^5):
			return "the difference is less than 1/k^5 for k =",i
	return "'difference' is greater than 1/k^5 for all values"+\
        " of "+str(a)+" <= k up to "+str(b)

print(count_check(3,1000))


==> anc/Claim4.7.sage <==
# SageMath code for Claim 4.7
# in https://arxiv.org/abs/2007.03064

var('k')

# This function counts the number of five-cycles in equations (19) - (21)
def fivecyclecount(k):
    onebadset_twobadvertices = \
    ( (1/2)*( (k^2+1)/(2*k^3) )^2 )*( (k-1)*(k-2)/k^2 )
    onebadset_onebadvertices = \
    ( (k^2+1)/(2*k^3) )*( (k-2)^3/k^3
    + (k-1)*(k-2)/k^3 )
    nobadset_twosame = \
    ( (k-2)/(2*k^2) )*( (k-1)*(k-2)/k^2 )
    nobadset_nosame = \
    ( (k-2)*(k-3)/(2*k^2) )*( (k-2)^2/k^2 + (k-1)/k^2 )
    with_X0 =  2/k^(4)
    return 24*(onebadset_twobadvertices \
    + onebadset_onebadvertices + nobadset_twosame \
    + nobadset_nosame+with_X0)


# This gives the sum of equations (19) - (21) factored in a nice way

expanded_first_check = expand(fivecyclecount(k))
print('five_cycles_containing_a_type1vertex:\n',expanded_first_check)

# The upper bound on five cycles containing a suboptimal type 1 vertex

def bad_ub(k):
    return  fivecyclecount(k)

def good_lb(k):
    return -60/k + 120/k^2 - 120/k^3 + 48/k^4 + 12 - 1/k^10

#difference from optimal value
def epsilon(k):
    return good_lb(k) - bad_ub(k)

print('difference:',factor(epsilon(k)))


# This verifies that for small values of k, epsilon(k) is greater than 1/k^5
def count_check(a,b):
    for i in [a..b]:
        if epsilon(i) < 1/(i^(5)):
            return "the difference is less than 1/k^5 for k =",i
    return "'difference' is greater than 1/k^5 for all values"+\
        " of "+str(a)+" <= k up to "+str(b)

print(count_check(3,1000))

